Safe Reinforcement Learning with Natural Language Constraints

While safe reinforcement learning (RL) holds great promise for many practical applications like robotics or autonomous cars, current approaches require specifying constraints in mathematical form. Such specifications demand domain expertise, limiting the adoption of safe RL. In this paper, we propose learning to interpret natural language constraints for safe RL. To this end, we first introduce HazardWorld, a new multi-task benchmark that requires an agent to optimize reward while not violating constraints specified in free-form text. We then develop an agent with a modular architecture that can interpret and adhere to such textual constraints while learning new tasks. Our model consists of (1) a constraint interpreter that encodes textual constraints into spatial and temporal representations of forbidden states, and (2) a policy network that uses these representations to produce a policy achieving minimal constraint violations during training. Across different domains in HazardWorld, we show that our method achieves higher rewards (up to11x) and fewer constraint violations (by 1.8x) compared to existing approaches. However, in terms of absolute performance, HazardWorld still poses significant challenges for agents to learn efficiently, motivating the need for future work.

==> figure/plot_bm_lavawall.py <==
import numpy as np
import matplotlib.pyplot as plt
import pickle
import sys
import csv
from scipy.stats import binom

fs_label = 22
# font size of legend
fs_legend = 18
# font size of tick
fs_tick = 18.5
# font size of title
fs_title = 25
# marker frequency
mark_every = 50
# marker size
marker_size = 8
#legend alpha
frame_alpha = 0.5
# line width
lw = 2.5 
# pixel density
dpi_value = 200
# marker size
markerSize = 1
# alpha
plot_alpha = 0.15
# capsize
capsize = 5

import numpy as np
import matplotlib.pyplot as plt

# PCPO
y_pcpo = []
y_pcpo.append([3.7, 3.8, 3.9, 4.3, 4.5])
y_pcpo.append([2.9, 3.2, 4.1, 5.3, 5.8])
y_pcpo.append([172.7, 172.4, 168.6, 162.7, 156.6])
y_pcpo.append([0.25, 0.27, 0.30, 0.37, 0.41])
y_pcpo.append([3.5, 3.8, 4.5, 5.4, 5.7])
y_pcpo.append([91.9, 98.9, 98.1, 100.5, 95.7])

e_pcpo = []
e_pcpo.append([1.9, 1.9, 1.9, 1.7, 1.7])
e_pcpo.append([4.5, 2.7, 3.7, 4.1, 5.9])
e_pcpo.append([55.2, 55.0, 57.7, 59.7, 63.5])
e_pcpo.append([0,0,0,0,0])
e_pcpo.append([2.7,2.5,2.9,3.7,3.1])
e_pcpo.append([58.1,60.6,60.4,57.7,58.0])

y_trpo_negative = []
temp = []
for ii in range(5):
    temp.append(1.8)
y_trpo_negative.append(temp)
temp = []
for ii in range(5):
    temp.append(0.04)
y_trpo_negative.append(temp)
temp = []
for ii in range(5):
    temp.append(196.6)
y_trpo_negative.append(temp)
temp = []
for ii in range(5):
    temp.append(0.03)
y_trpo_negative.append(temp)
temp = []
for ii in range(5):
    temp.append(0.08)
y_trpo_negative.append(temp)
temp = []
for ii in range(5):
    temp.append(92.8)
y_trpo_negative.append(temp)

y_trpo = []
temp = []
for ii in range(5):
    temp.append(4.5)
y_trpo.append(temp)
temp = []
for ii in range(5):
    temp.append(54.7)
y_trpo.append(temp)
temp = []
for ii in range(5):
    temp.append(163.0)
y_trpo.append(temp)
temp = []
for ii in range(5):
    temp.append(0.31)
y_trpo.append(temp)
temp = []
for ii in range(5):
    temp.append(17)
y_trpo.append(temp)
temp = []
for ii in range(5):
    temp.append(80.7)
y_trpo.append(temp)


y_lable_list = [r'Undisc. reward',\
                r'Undisc. cost',\
                r'# of steps',\
                r'Comp. rate',\
                r'Undisc. cost if comp.',\
                r'# of steps if comp.']
save_name_list = ['Reward','Cost','Steps','Rate','Cost_comp','Step_comp']


def export_legend(ax, filename="legend.png"):
    figsize = (14, 3)
    fig_leg = plt.figure(figsize=figsize)
    ax_leg = fig_leg.add_subplot()
    # add the legend from the previous axes
    ax_leg.legend(*ax.get_legend_handles_labels(), frameon=True,loc='center',ncol=8,columnspacing = 1.0)
    # hide the axes frame and the x/y labels
    ax_leg.axis('off')
    plt.tight_layout()
    fig_leg.savefig(filename,dpi=dpi_value*2)

def autolabel(rects,ax):
    for rect in rects:
        height = rect.get_height()
        ax.annotate(height,
                    xy=(rect.get_x() + rect.get_width() / 2, height),
                    xytext=(10, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom',fontsize=fs_tick*0.8)

def autolabel_v1(rects,ax):
    for rect in rects:
        height = rect.get_height()
        ax.annotate(height,
                    xy=(rect.get_x() + rect.get_width() / 2, height),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom', fontsize=fs_tick*0.8)

for i in range(6):
    # example data
    x   = np.array([0,1,2,3,4])
    y   = y_pcpo[i]
    e   = e_pcpo[i]

    barWidth = 0.25
    r1 = np.array([0,1,2,3,4])# 3 values of hc
    r_ = [x + barWidth*0/2 for x in r1]
    #plt.figure()
    fig, ax = plt.subplots()
    if i != 3:
        rects1 = plt.bar(r1, y_pcpo[i], yerr=e_pcpo[i], color='Red', width=barWidth-0.025, edgecolor='white', label=r'PCPO',capsize=capsize)
        rects2 = plt.plot(y_trpo[i], ls='-.', color='grey', label=r'TRPO',lw=lw)
        rects3 = plt.plot(y_trpo_negative[i], ls='--', color='black', label=r'TRPO w/ negative cost',lw=lw)
    else:
        rects1 = plt.bar(r1, y_pcpo[i], yerr=e_pcpo[i], color='Red', width=barWidth-0.025, edgecolor='white', label=r'PCPO',capsize=capsize)
        rects2 = plt.plot(y_trpo[i], ls='-.', color='grey', label=r'TRPO',lw=lw)
        rects3 = plt.plot(y_trpo_negative[i], ls='--', color='black', label=r'TRPO w/ negative cost',lw=lw)

    plt.xticks(r_, (r'$h_C=0$',r'$h_C=1$',r'$h_C=2$',r'$h_C=3$',r'$h_C=4$'))
    plt.yticks(fontsize = fs_tick)
    plt.xticks(fontsize = fs_tick)

    #if i != 3:
    #  autolabel(rects1,ax)
    #else:
    #  autolabel_v1(rects1,ax)

    plt.ylabel(y_lable_list[i],fontsize=fs_label, fontweight='bold')
    plt.grid(axis='y')
    plt.tight_layout()
    #plt.legend([r'Full model',r'w/o cost constrained mask'],fontsize = fs_legend,loc='upper right')
    fig = plt.gcf()
    axes = plt.gca()
    export_legend(axes)
    fig.savefig("PerformanceLava_" + save_name_list[i] + ".png",dpi=dpi_value)
    plt.close()

    



